Automorphisms of Twisted Chevalley Groups of type ${}^2 A_3$ and ${}^2 A_4$ over Local Rings

We give a complete classification of the automorphisms of twisted Chevalley groups of types ${}^2A_3$ and ${}^2A_4$, and of their elementary subgroups, over commutative local rings $R$ containing $1/2$ and equipped with a non-trivial involution $\theta$. The classification covers all isogeny types and, together with our higher-rank result~\cite{EB&DM1}, completes the description for type ${}^2A_{\ell}$ with $\ell\geq3$.

==> verify_A4_normalization_repair.py <==
#!/usr/bin/env python3
"""Exact certificates for the repaired type 2A4 normalization argument.

Requires Python 3.10+ and SymPy.  Run:
    python verify_A4_normalization_repair.py --json A4_repair_certificate.json

This checks two *algebraic* components of the proof:
(1) the existing 50-by-50 subsystem, without assuming unitarity of X1,X2;
(2) a new 13-row identity giving 5*e=0 from an additional anti-invariant
    root element.  Together with the intrinsic identity 3*e=0 this kills e.

The existence of that extra root element uses surjectivity and coefficient
recovery in the mathematical proof; a finite matrix check does not replace
that argument.

In the original subsystem row labels, R denotes T from the text, and Y
denotes V2' from the text.

All arithmetic is exact over Z[1/2].  The quotient used is I/(J*I): products
of two defects and delta times a defect vanish.  Base terms are expanded to
order delta^2, with e=delta^2 and q=3*delta.
"""
from __future__ import annotations
import argparse
import json
from dataclasses import dataclass
from pathlib import Path
import sympy as sp

I5 = sp.eye(5)
ZERO = sp.zeros(5)

def require(condition: bool, message: str) -> None:
    if not condition:
        raise AssertionError(message)

def E(i: int, j: int) -> sp.Matrix:
    result = sp.zeros(5)
    result[i - 1, j - 1] = 1
    return result

W1 = sp.Matrix([[0,1,0,0,0],[-1,0,0,0,0],[0,0,1,0,0],
                [0,0,0,0,1],[0,0,0,-1,0]])
W4 = sp.Matrix([[0,0,0,1,0],[0,0,0,0,1],[0,0,1,0,0],
                [-1,0,0,0,0],[0,-1,0,0,0]])
H = W1**2
V2_STANDARD = sp.Matrix([[1,0,0,0,0],[0,0,0,sp.Rational(1,2),0],
                        [0,0,-1,0,0],[0,2,0,0,0],[0,0,0,0,1]])
Q5 = sp.Matrix([[0,0,0,0,1],[0,0,0,-1,0],[0,0,1,0,0],
                [0,-1,0,0,0],[1,0,0,0,0]])
U1 = I5 + E(1,2) + E(4,5)
U2 = I5 + E(2,3) + E(3,4) + E(2,4)/2
DELTA = sp.Symbol('delta')
X1_POLY = sp.Matrix([
    [1+DELTA,1+DELTA,0,0,0], [0,1+DELTA,0,0,0],
    [0,0,1-DELTA,0,0], [0,0,0,1+DELTA,1+DELTA],
    [0,0,0,0,1+DELTA]])
X2_POLY = sp.Matrix([
    [1,0,-DELTA,-2*DELTA,0], [DELTA,1,1,sp.Rational(1,2),DELTA],
    [-DELTA,0,1,1,-DELTA], [0,0,0,1,0],
    [0,0,-DELTA,-2*DELTA,1]])
L1 = X1_POLY.diff(DELTA)
L2 = X2_POLY.diff(DELTA)

@dataclass
class Jet:
    """A matrix with a quadratic delta base and independent linear defects."""
    base: tuple[sp.Matrix, sp.Matrix, sp.Matrix]
    derivatives: tuple[sp.Matrix, ...]

    @property
    def width(self) -> int:
        return len(self.derivatives)

    def __add__(self, other: Jet) -> Jet:
        require(self.width == other.width, 'Jet widths differ')
        return Jet(tuple(a+b for a,b in zip(self.base,other.base)),
                   tuple(a+b for a,b in zip(self.derivatives,other.derivatives)))

    def __sub__(self, other: Jet) -> Jet:
        require(self.width == other.width, 'Jet widths differ')
        return Jet(tuple(a-b for a,b in zip(self.base,other.base)),
                   tuple(a-b for a,b in zip(self.derivatives,other.derivatives)))

    def __mul__(self, other: Jet) -> Jet:
        require(self.width == other.width, 'Jet widths differ')
        base = tuple(sum((self.base[j]*other.base[i-j] for j in range(i+1)),
                         sp.zeros(5)) for i in range(3))
        derivatives = tuple(a*other.base[0]+self.base[0]*b
                            for a,b in zip(self.derivatives,other.derivatives))
        return Jet(base, derivatives)

    def inverse(self) -> Jet:
        a = self.base[0].inv()
        b = -a*self.base[1]*a
        c = -a*(self.base[1]*b+self.base[2]*a)
        return Jet((a,b,c), tuple(-a*d*a for d in self.derivatives))

    def __pow__(self, exponent: int) -> Jet:
        if exponent < 0:
            return self.inverse()**(-exponent)
        result = constant(I5,self.width)
        factor = self
        while exponent:
            if exponent & 1:
                result = result*factor
            factor = factor*factor
            exponent //= 2
        return result

def constant(matrix: sp.Matrix, width: int) -> Jet:
    return Jet((matrix,ZERO,ZERO),tuple(sp.zeros(5) for _ in range(width)))

def commutator(a: Jet, b: Jet) -> Jet:
    return a*b*a.inverse()*b.inverse()

@dataclass
class Equation:
    label: str
    base: tuple[sp.Expr,sp.Expr,sp.Expr]
    coefficients: tuple[sp.Expr,...]

def exact_equations(name: str, a: Jet, b: Jet) -> list[Equation]:
    d=a-b
    return [Equation(f'{name}[{i+1},{j+1}]',
                     tuple(v[i,j] for v in d.base),
                     tuple(v[i,j] for v in d.derivatives))
            for i in range(5) for j in range(5)]

def projective_equations(name: str, a: Jet, b: Jet) -> list[Equation]:
    """Entries of P(a,b)=a*b_11-b*a_11, avoiding scalar unknowns."""
    result=[]
    for i in range(5):
        for j in range(5):
            base=tuple(sum((a.base[t][i,j]*b.base[k-t][0,0]
                            -b.base[t][i,j]*a.base[k-t][0,0]
                            for t in range(k+1)),sp.Integer(0))
                       for k in range(3))
            coefficients=tuple(
                da[i,j]*b.base[0][0,0]+a.base[0][i,j]*db[0,0]
                -db[i,j]*a.base[0][0,0]-b.base[0][i,j]*da[0,0]
                for da,db in zip(a.derivatives,b.derivatives))
            result.append(Equation(f'{name}[{i+1},{j+1}]',base,coefficients))
    return result

def scalar_identity_equations(name: str, a: Jet) -> list[Equation]:
    result=[]
    for i in range(5):
        for j in range(5):
            if i==j==0:
                continue
            base=tuple(v[i,j]-(v[0,0] if i==j else 0) for v in a.base)
            coefficients=tuple(v[i,j]-(v[0,0] if i==j else 0)
                               for v in a.derivatives)
            result.append(Equation(f'{name}[{i+1},{j+1}]',base,coefficients))
    return result

def generator_jets(width: int=50) -> tuple[Jet,Jet]:
    a1=[sp.zeros(5) for _ in range(width)]
    a2=[sp.zeros(5) for _ in range(width)]
    for index in range(25):
        basis=E(index//5+1,index%5+1)
        a1[index]=basis*U1
        a2[25+index]=basis*U2
    return Jet((U1,L1,ZERO),tuple(a1)),Jet((U2,L2,ZERO),tuple(a2))

def derived_words(x1: Jet,x2: Jet) -> dict[str,Jet]:
    w1,w4=constant(W1,x1.width),constant(W4,x1.width)
    x3=w1*x2*w1.inverse()
    v2=x2*(w4*w1*x2*w1.inverse()*w4.inverse())**2*x2
    v3=w1*v2*w1.inverse()
    y=w4*v2*w4.inverse()
    r=v2*x1*v2.inverse()
    return {'X3':x3,'V2':v2,'V3':v3,'Y':y,'R':r,'X4':r**2}

def build_original_equations() -> list[Equation]:
    x1,x2=generator_jets()
    w1,w4,h,identity=(constant(m,50) for m in (W1,W4,H,I5))
    d=derived_words(x1,x2)
    x3,v2,v3,y,r,x4=(d[name] for name in ('X3','V2','V3','Y','R','X4'))
    equations=[]
    for name,a,b in [
        ('H X1 H^-1 = X1',h*x1*h.inverse(),x1),
        ('w4 X1 w4^-1 = X1',w4*x1*w4.inverse(),x1),
        ('H X2 H^-1 = X2^-1',h*x2*h.inverse(),x2.inverse()),
        ('H V2 H^-1 = V2',h*v2*h.inverse(),v2),
        ('V2 X3 V2^-1 = X3^-1',v2*x3*v2.inverse(),x3.inverse()),
        ('V3 X2 V3^-1 = X2^-1',v3*x2*v3.inverse(),x2.inverse()),
        ('Y X2 Y^-1 = X2^-1',y*x2*y.inverse(),x2.inverse()),
        ('[X2,X3]=X4^-1',commutator(x2,x3),x4.inverse())]:
        equations.extend(projective_equations(name,a,b))
    for name,a,b in [('[V2,V3]=1',v2,v3),('[V2,Y]=1',v2,y),
                     ('[X1,R]=1',x1,r),('[R,X2]=1',r,x2),
                     ('[R,X3]=1',r,x3),('[X1,X3]=1',x1,x3)]:
        equations.extend(scalar_identity_equations(name,commutator(a,b)))
    equations.extend(exact_equations('(X1 w1)^3=I',(x1*w1)**3,identity))
    equations.extend(exact_equations('V2^2=I',v2**2,identity))
    for name,x,poly in [('det X1=1',x1,X1_POLY),('det X2=1',x2,X2_POLY)]:
        determinant=sp.expand(poly.det()-1)
        base=tuple(determinant.coeff(DELTA,i) for i in range(3))
        coefficients=tuple(sp.trace(x.base[0].inv()*v) for v in x.derivatives)
        equations.append(Equation(name,base,coefficients))
    for label,x,i,j in [('dX2[2,3]=0',x2,1,2),('dX2[4,3]=0',x2,3,2),
                        ('dX2[1,3]=0',x2,0,2),('dX2[5,3]=0',x2,4,2),
                        ('dX1[3,3]=0',x1,2,2)]:
        equations.append(Equation(label,(sp.Integer(0),)*3,
                                  tuple(v[i,j] for v in x.derivatives)))
    return equations

SELECTED_LABELS = [
    'w4 X1 w4^-1 = X1[2,2]', 'w4 X1 w4^-1 = X1[1,2]',
    'w4 X1 w4^-1 = X1[1,3]', 'w4 X1 w4^-1 = X1[1,4]',
    'w4 X1 w4^-1 = X1[1,5]', 'w4 X1 w4^-1 = X1[2,1]',
    'w4 X1 w4^-1 = X1[3,3]', 'H X1 H^-1 = X1[2,3]',
    '[X2,X3]=X4^-1[3,5]', 'w4 X1 w4^-1 = X1[2,5]',
    'H X1 H^-1 = X1[3,1]', 'H X1 H^-1 = X1[3,2]',
    '[X2,X3]=X4^-1[3,3]', 'H X1 H^-1 = X1[3,4]',
    'H X1 H^-1 = X1[3,5]', '[X2,X3]=X4^-1[1,2]',
    '[X2,X3]=X4^-1[1,5]', 'H X1 H^-1 = X1[4,3]',
    '[R,X3]=1[1,5]', '[X2,X3]=X4^-1[1,4]',
    '[X1,R]=1[2,4]', '[X2,X3]=X4^-1[4,5]',
    'H X1 H^-1 = X1[5,3]', '[X2,X3]=X4^-1[4,1]',
    'det X1=1', 'H X2 H^-1 = X2^-1[2,2]',
    'H V2 H^-1 = V2[1,3]', 'H X2 H^-1 = X2^-1[1,4]',
    '[V2,V3]=1[1,2]', 'H X2 H^-1 = X2^-1[1,5]',
    'H X2 H^-1 = X2^-1[2,1]', 'H X2 H^-1 = X2^-1[2,3]',
    'H X2 H^-1 = X2^-1[2,4]', 'H V2 H^-1 = V2[2,3]',
    '[V2,V3]=1[3,4]', 'dX2[1,3]=0',
    'H X2 H^-1 = X2^-1[3,4]', '[X2,X3]=X4^-1[1,3]',
    'dX2[2,3]=0', 'dX1[3,3]=0',
    'H X2 H^-1 = X2^-1[3,1]', '[X1,R]=1[2,5]',
    'H X2 H^-1 = X2^-1[5,5]', 'dX2[4,3]=0',
    'H X2 H^-1 = X2^-1[3,5]', 'V3 X2 V3^-1 = X2^-1[5,1]',
    'H X2 H^-1 = X2^-1[5,2]', 'H X2 H^-1 = X2^-1[5,4]',
    'dX2[5,3]=0', 'V2^2=I[1,1]']

# Coefficients are dyadic.  The combination below is exactly 5*e.
EXTRA_COMBINATION = [
    ('P1[3,1]',-1), ('P1[3,2]',sp.Rational(1,2)),
    ('P1[5,3]',sp.Rational(1,2)), ('P2[1,4]',-sp.Rational(1,2)),
    ('P2[2,4]',-1), ('P2[2,5]',sp.Rational(1,2)), ('P2[3,3]',1),
    ('P3[1,4]',-sp.Rational(1,2)), ('P3[1,5]',sp.Rational(1,2)),
    ('P4[1,2]',1), ('P4[1,3]',2),
    ('P5[1,2]',sp.Rational(1,2)), ('P5[1,5]',1)]

def verify_additional_witness() -> dict:
    # Retain all 50 old defect directions, in addition to 25 new Y directions.
    x1,x2=generator_jets(75)
    w4,h,identity=(constant(m,75) for m in (W4,H,I5))
    d=derived_words(x1,x2)
    x3,v2,x4=d['X3'],d['V2'],d['X4']
    derivatives=[sp.zeros(5) for _ in range(75)]
    for i in range(25):
        derivatives[50+i]=E(i//5+1,i%5+1)
    y=Jet((I5,E(1,2)-E(4,5),ZERO),tuple(derivatives))
    equations=[]
    for name,a,b in [
        ('P1',y*h,h*y),
        ('P2',w4*y*w4.inverse(),y.inverse()),
        ('P3',commutator(y,x1),identity),
        ('P4',commutator(y,x3),identity),
        ('P5',commutator(y,x4),commutator(x1,v2*(y**-2)*v2.inverse()))]:
        equations.extend(projective_equations(name,a,b))
    by_label={row.label:row for row in equations}
    combined_base=[sp.Integer(0)]*3
    combined_coefficients=[sp.Integer(0)]*75
    for name,coefficient in EXTRA_COMBINATION:
        equation=by_label[name]
        for i in range(3):
            combined_base[i]+=coefficient*equation.base[i]
        for i in range(75):
            combined_coefficients[i]+=coefficient*equation.coefficients[i]
    require(tuple(combined_base)==(0,0,5),f'Wrong base: {combined_base}')
    require(all(v==0 for v in combined_coefficients),'A defect coefficient survives')
    require(2*3-5==1,'Final Bezout identity failed')
    return {'combination':[(n,str(c)) for n,c in EXTRA_COMBINATION],
            'combined_base':list(map(str,combined_base)),
            'old_and_new_defect_coefficients_zero':True,
            'conclusion':'5e=0; together with 3e=0 this gives e=0',
            'rows':{n:{'base':list(map(str,by_label[n].base)),
                       'coefficients':list(map(str,by_label[n].coefficients))}
                    for n,_ in EXTRA_COMBINATION}}

def dyadic(value: sp.Expr) -> bool:
    q=int(sp.Rational(value).q)
    return q>0 and (q & (q-1))==0

def json_matrix(m: sp.Matrix) -> list[list[str]]:
    return [[str(m[i,j]) for j in range(m.cols)] for i in range(m.rows)]

def verify_coefficient_recovery_identity() -> dict:
    # In every epsilon-correction, epsilon*mu(R^-)=0 permits replacing
    # conjugate coefficients by the coefficients themselves.  Thus it is
    # enough to check the correction with symmetric formal parameters a,t.
    a,t=sp.symbols('a t')
    def long(b: sp.Expr) -> Jet:
        base=I5+b*(E(1,2)+E(4,5))
        linear=sp.diag(b,b,-b,b,b)*base
        return Jet((base,linear,ZERO),())
    def short(b: sp.Expr) -> Jet:
        base=I5+b*(E(2,3)+E(3,4))+(b*b/2)*E(2,4)
        linear=sp.Matrix([[0,0,-b,b*b,0],
                          [b*b,0,0,b*(b*b-1),b*b],
                          [-b,0,0,0,-b],[0,0,0,0,0],
                          [0,0,-b,b*b,0]])
        return Jet((base,linear,ZERO),())
    v2,w1=constant(V2_STANDARD,0),constant(W1,0)
    long4=v2*long(t)*v2.inverse()  # image of x4(t/2)
    u2_image=Jet((U2,L2,ZERO),())
    obtained=w1.inverse()*(commutator(long(t),u2_image)*long4)*w1
    expected=short(t)
    require(obtained.base[0]==expected.base[0],'q(t) constant formula failed')
    for entry in obtained.base[1]-expected.base[1]:
        for coefficient in sp.Poly(sp.expand(entry),a,t).coeffs():
            require(dyadic(coefficient/3),'q(t) linear formula failed')
    value=commutator(long(a),expected)
    parameter_0=sp.expand(value.base[0][0,2]/value.base[0][2,2])
    parameter_1=sp.expand(value.base[1][0,2]-parameter_0*value.base[1][2,2])
    require(parameter_0==a*t,'Wrong constant first short-root parameter')
    expected_correction=a*a*t*(t*t-1)
    difference=sp.Poly(sp.expand(parameter_1-expected_correction),a,t)
    require(all(dyadic(c/3) for c in difference.coeffs()),
            'First-parameter correction is not the asserted polynomial modulo 3')
    return {'first_parameter_constant':str(parameter_0),
            'first_parameter_correction_before_mod_3':str(sp.factor(parameter_1)),
            'first_parameter_correction_mod_3':str(expected_correction),
            'use':'Set a=1 first, then deduce multiplicativity.'}

def run_verification() -> dict:
    equations=build_original_equations()
    require(len(equations)==401,f'Unexpected number of equations: {len(equations)}')
    require(all(row.base[0]==0 for row in equations),'A standard relation fails')
    require(all(dyadic(row.base[1]/3) for row in equations),'Non-q linear base term')
    by_label={row.label:row for row in equations}
    selected=[by_label[name] for name in SELECTED_LABELS]
    matrix=sp.Matrix([r.coefficients for r in selected])
    determinant=matrix.det(method='domain-ge')
    require(determinant==-(2**20),f'Unexpected determinant: {determinant}')
    rhs_e=sp.Matrix([r.base[2] for r in selected])
    rhs_q=sp.Matrix([r.base[1]/3 for r in selected])
    solution_e=-matrix.inv()*rhs_e
    solution_q=-matrix.inv()*rhs_q
    require(matrix*solution_e+rhs_e==sp.zeros(50,1),'e solution failed')
    require(matrix*solution_q+rhs_q==sp.zeros(50,1),'q solution failed')
    require(all(dyadic(v) for v in solution_e),'Non-dyadic e coefficient')
    require(all(dyadic(v) for v in solution_q),'Non-dyadic q coefficient')
    rank_row=by_label['(X1 w1)^3=I[3,3]']
    vector=sp.Matrix(1,50,rank_row.coefficients)
    rank_e=rank_row.base[2]+(vector*solution_e)[0]
    rank_q=rank_row.base[1]/3+(vector*solution_q)[0]
    require((rank_e,rank_q)==(3,-1),f'Unexpected final rank row: {(rank_e,rank_q)}')
    # Standard unitary normal forms when delta^2=3delta=0 and bar(delta)=-delta.
    for name,x in [('X1',X1_POLY),('X2',X2_POLY)]:
        error=Q5*x.subs(DELTA,-DELTA).T*Q5*x-I5
        for entry in error:
            require(sp.expand(entry).coeff(DELTA,0)==0,f'{name}: constant unitary error')
            require(dyadic(sp.expand(entry).coeff(DELTA,1)/3),f'{name}: unitary linear error')
    # Derive the coefficient matrix of the new linear column gauge.
    # Unknown order (omega,t,s,u), equation order (23,43,13,53).
    omega,t,s,u=sp.symbols('omega t s u')
    a,b,c,d,f,delta=sp.symbols('a b c d f delta')
    gauge=sp.Matrix([[1,-s,0,-u,t],[s,1,0,-t,-u],
                     [0,0,1+omega,0,0],[u,-t,0,1,-s],[t,u,0,s,1]])
    column=sp.Matrix([a,b,c,d,f])
    target=sp.Matrix([-delta,1,c,0,-delta])
    error=gauge*column-(1+omega)*target
    four_equations=sp.Matrix([error[1],error[3],error[0],error[4]])
    coefficient_matrix=four_equations.jacobian([omega,t,s,u])
    gauge_jacobian=coefficient_matrix.subs({a:0,b:1,c:1,d:0,f:0,delta:0})
    require(gauge_jacobian==sp.diag(-1,-1,-1,1),'Wrong column coefficient matrix')
    require(gauge_jacobian.det()==-1,'Column gauge is not invertible')
    extra=verify_additional_witness()
    recovery=verify_coefficient_recovery_identity()
    return {'verified':True,'sympy_version':sp.__version__,
            'scalar_equations':len(equations),
            'selected_determinant':str(determinant),
            'selected_rows':SELECTED_LABELS,'selected_matrix':json_matrix(matrix),
            'solution_e':json_matrix(solution_e),'solution_q':json_matrix(solution_q),
            'rank_relation':[str(rank_e),str(rank_q)],
            'additional_witness':extra,'coefficient_recovery':recovery,
            'final_elimination':'3e=0, 3e-q=0, 5e=0; e=2(3e)-5e=0, q=0'}

def main() -> None:
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--json',type=Path,help='Write a machine-readable certificate')
    args=parser.parse_args()
    result=run_verification()
    print('Original algebraic subsystem: 401 equations; selected determinant -2^20.')
    print('All 50 old defects are dyadic linear combinations of e and q.')
    print('Finite rank-one relation: 3e-q=0.')
    print('New anti-invariant witness: the 13 displayed rows combine to exactly 5e.')
    print('All 75 old/new defect coefficients cancel in that identity.')
    print('Coefficient-recovery first-parameter identity: verified modulo 3*epsilon.')
    print('With 3e=0: e=2(3e)-5e=0, then q=0.')
    print('VERIFIED (exact algebraic certificates; see the text for existence of the witness).')
    if args.json:
        args.json.write_text(json.dumps(result,indent=2)+'\n',encoding='utf-8')
        print(f'Certificate written to {args.json}')

if __name__=='__main__':
    main()


==> verify_exceptional_cocycles.py <==
#!/usr/bin/env python3
"""Exact certificate for the exceptional cocycles in types 2A3 and 2A4.

The paper prescribes cocycle values on four distinguished generators of each
residual elementary group over F_3.  This program verifies the only finite
consistency statement needed in Proposition 3.7: those values extend uniquely
to a conjugation 1-cocycle

    c(gh) = c(g) + g c(h) g^{-1}

on the whole residual group.

For each type, the program:
  * enumerates the complete directed Cayley graph;
  * checks every non-tree edge for path independence of the forced cocycle;
  * checks the positive and negative simple-root formulas for every residue
    parameter;
  * verifies trace zero and vanishing on the center;
  * in type 2A4, verifies the fixed word defining v2 and c(v2)=0.

All arithmetic is exact over F_3.  No third-party packages are required.
The optional --json argument writes a machine-readable certificate.
"""

from __future__ import annotations

import argparse
import json
import platform
from collections import deque
from hashlib import sha256
from pathlib import Path
from typing import Iterable, Sequence

P = 3

Matrix = tuple[int, ...]
Pair = tuple[Matrix, Matrix]
Generator = tuple[str, Matrix, Matrix]


def require(condition: bool, message: str) -> None:
    """Raise an explicit error when a certificate check fails."""
    if not condition:
        raise RuntimeError(message)


def add(left: Matrix, right: Matrix) -> Matrix:
    return tuple((x + y) % P for x, y in zip(left, right))


def neg(value: Matrix) -> Matrix:
    return tuple((-x) % P for x in value)


def zero(n: int) -> Matrix:
    return (0,) * (n * n)


def identity(n: int) -> Matrix:
    return tuple(1 if i == j else 0 for i in range(n) for j in range(n))


def matrix(rows: Sequence[Sequence[int]]) -> Matrix:
    n = len(rows)
    require(all(len(row) == n for row in rows), "matrix must be square")
    return tuple(entry % P for row in rows for entry in row)


def elementary(n: int, row: int, column: int) -> Matrix:
    result = [0] * (n * n)
    result[row * n + column] = 1
    return tuple(result)


def scalar_mul(scalar: int, value: Matrix) -> Matrix:
    return tuple((scalar * entry) % P for entry in value)


def sum_matrices(*values: Matrix) -> Matrix:
    require(bool(values), "at least one matrix is required")
    result = [0] * len(values[0])
    for value in values:
        require(len(value) == len(result), "matrix sizes do not match")
        for index, entry in enumerate(value):
            result[index] += entry
    return tuple(entry % P for entry in result)


def set_entries(n: int, entries: Iterable[tuple[int, int, int]]) -> Matrix:
    result = [0] * (n * n)
    for row, column, value in entries:
        result[row * n + column] = value % P
    return tuple(result)


def entry(value: Matrix, n: int, row: int, column: int) -> int:
    return value[row * n + column]


def trace(value: Matrix, n: int) -> int:
    return sum(entry(value, n, i, i) for i in range(n)) % P


def multiply(left: Matrix, right: Matrix, n: int) -> Matrix:
    result = [0] * (n * n)
    for row in range(n):
        for middle in range(n):
            coefficient = left[row * n + middle]
            if coefficient:
                for column in range(n):
                    result[row * n + column] += (
                        coefficient * right[middle * n + column]
                    )
        for column in range(n):
            result[row * n + column] %= P
    return tuple(result)


def inverse(value: Matrix, n: int) -> Matrix:
    augmented: list[list[int]] = []
    for row in range(n):
        augmented.append(
            [entry(value, n, row, column) for column in range(n)]
            + [1 if row == column else 0 for column in range(n)]
        )

    for column in range(n):
        pivot = next(
            (row for row in range(column, n) if augmented[row][column] % P),
            None,
        )
        require(pivot is not None, "matrix is singular")
        augmented[column], augmented[pivot] = augmented[pivot], augmented[column]

        pivot_inverse = pow(augmented[column][column] % P, -1, P)
        augmented[column] = [
            (pivot_inverse * value) % P for value in augmented[column]
        ]
        for row in range(n):
            if row != column and augmented[row][column] % P:
                coefficient = augmented[row][column] % P
                augmented[row] = [
                    (x - coefficient * y) % P
                    for x, y in zip(augmented[row], augmented[column])
                ]

    return tuple(
        augmented[row][n + column] % P
        for row in range(n)
        for column in range(n)
    )


def conjugate(g: Matrix, value: Matrix, g_inverse: Matrix, n: int) -> Matrix:
    return multiply(multiply(g, value, n), g_inverse, n)


def commute(left: Matrix, right: Matrix, n: int) -> bool:
    return multiply(left, right, n) == multiply(right, left, n)


def inverse_pair(pair: Pair, n: int) -> Pair:
    g, cocycle = pair
    g_inverse = inverse(g, n)
    return g_inverse, neg(conjugate(g_inverse, cocycle, g, n))


def multiply_pairs(left: Pair, right: Pair, n: int) -> Pair:
    g, cocycle_g = left
    h, cocycle_h = right
    g_inverse = inverse(g, n)
    return (
        multiply(g, h, n),
        add(cocycle_g, conjugate(g, cocycle_h, g_inverse, n)),
    )


def product_of_pairs(pairs: Sequence[Pair], n: int) -> Pair:
    result = (identity(n), zero(n))
    for pair in pairs:
        result = multiply_pairs(result, pair, n)
    return result


def directed_generators(generators: Sequence[Generator], n: int):
    directed = []
    seen: dict[Matrix, Matrix] = {}

    for name, g, cocycle in generators:
        direct_pair = (g, cocycle)
        inverse_generator = inverse_pair(direct_pair, n)
        for directed_name, pair in (
            (name, direct_pair),
            (name + "^-1", inverse_generator),
        ):
            matrix_value, cocycle_value = pair
            previous = seen.get(matrix_value)
            if previous is not None:
                require(
                    previous == cocycle_value,
                    f"{directed_name}: duplicate matrix with a different cocycle value",
                )
                continue
            seen[matrix_value] = cocycle_value
            directed.append(
                (
                    directed_name,
                    matrix_value,
                    cocycle_value,
                    inverse(matrix_value, n),
                )
            )

    return directed


def enumerate_cocycle(generators: Sequence[Generator], n: int):
    """Enumerate the Cayley graph and force the cocycle along every edge."""
    steps = directed_generators(generators, n)
    group_identity = identity(n)
    zero_cocycle = zero(n)

    values: dict[Matrix, Matrix] = {group_identity: zero_cocycle}
    inverses: dict[Matrix, Matrix] = {group_identity: group_identity}
    queue: deque[Matrix] = deque([group_identity])
    discovery_edges = 0
    consistency_edges = 0

    while queue:
        g = queue.popleft()
        g_inverse = inverses[g]
        cocycle_g = values[g]

        for name, s, cocycle_s, s_inverse in steps:
            product = multiply(g, s, n)
            forced_value = add(
                cocycle_g,
                conjugate(g, cocycle_s, g_inverse, n),
            )

            if product in values:
                consistency_edges += 1
                require(
                    values[product] == forced_value,
                    "inconsistent cocycle value on a repeated Cayley edge "
                    f"labelled {name}",
                )
            else:
                discovery_edges += 1
                values[product] = forced_value
                inverses[product] = multiply(s_inverse, g_inverse, n)
                queue.append(product)

    total_directed_edges = len(values) * len(steps)
    require(
        discovery_edges == len(values) - 1,
        "the discovery edges do not form a spanning tree",
    )
    require(
        discovery_edges + consistency_edges == total_directed_edges,
        "the Cayley-edge count is inconsistent",
    )

    digest = sha256()
    for group_element in sorted(values):
        digest.update(bytes(group_element))
        digest.update(bytes(values[group_element]))

    stats = {
        "group_order": len(values),
        "directed_generators": len(steps),
        "total_directed_edges": total_directed_edges,
        "discovery_edges": discovery_edges,
        "consistency_edges": consistency_edges,
        "cocycle_table_sha256": digest.hexdigest(),
    }
    return values, stats


def cocycle_from_first_order_change(
    root_element: Matrix, delta_coefficient: Matrix, n: int
) -> Matrix:
    """Return c(x) from Theta(x) = x + delta*dX = (I+delta*c(x))x."""
    return multiply(delta_coefficient, inverse(root_element, n), n)


def check_root_formula(
    values: dict[Matrix, Matrix],
    root_element: Matrix,
    delta_coefficient: Matrix,
    n: int,
    label: str,
) -> None:
    expected = cocycle_from_first_order_change(root_element, delta_coefficient, n)
    require(root_element in values, f"{label}: root element was not enumerated")
    require(values[root_element] == expected, f"{label}: formula check failed")


def find_center(
    values: dict[Matrix, Matrix], generators: Sequence[Generator], n: int
) -> list[Matrix]:
    generator_matrices = [g for _, g, _ in generators]
    return [
        g
        for g in values
        if all(commute(g, generator, n) for generator in generator_matrices)
    ]


def verify_common_checks(
    *,
    name: str,
    n: int,
    generators: Sequence[Generator],
    values: dict[Matrix, Matrix],
    stats: dict[str, object],
    expected_order: int,
    expected_center_size: int,
    expected_consistency_edges: int,
    root_formula_checks: int,
) -> dict[str, object]:
    require(
        stats["group_order"] == expected_order,
        f"{name}: unexpected group order {stats['group_order']}",
    )
    require(stats["directed_generators"] == 8, f"{name}: expected 8 directed generators")
    require(
        stats["consistency_edges"] == expected_consistency_edges,
        f"{name}: unexpected consistency-edge count {stats['consistency_edges']}",
    )

    require(
        all(trace(cocycle, n) == 0 for _, _, cocycle in generators),
        f"{name}: a prescribed generator value has nonzero trace",
    )
    require(
        all(trace(cocycle, n) == 0 for cocycle in values.values()),
        f"{name}: a global cocycle value has nonzero trace",
    )

    center = find_center(values, generators, n)
    require(
        len(center) == expected_center_size,
        f"{name}: unexpected center size {len(center)}",
    )
    require(
        all(values[z] == zero(n) for z in center),
        f"{name}: the cocycle does not vanish on the center",
    )

    result = dict(stats)
    result.update(
        {
            "name": name,
            "matrix_size": n,
            "generator_names": [generator_name for generator_name, _, _ in generators],
            "generator_trace_zero": True,
            "global_trace_zero": True,
            "center_size": len(center),
            "cocycle_zero_on_center": True,
            "simple_root_formula_checks": root_formula_checks,
        }
    )
    return result


def check_type_3() -> dict[str, object]:
    n = 4
    I = identity(n)
    Z = zero(n)

    u1 = sum_matrices(I, elementary(n, 0, 1), elementary(n, 2, 3))
    u2 = sum_matrices(I, elementary(n, 1, 2))
    w1 = matrix(
        (
            (0, 1, 0, 0),
            (-1, 0, 0, 0),
            (0, 0, 0, 1),
            (0, 0, -1, 0),
        )
    )
    w2 = matrix(
        (
            (1, 0, 0, 0),
            (0, 0, 1, 0),
            (0, -1, 0, 0),
            (0, 0, 0, 1),
        )
    )

    c_u1 = matrix(
        (
            (0, 0, -1, 0),
            (0, 0, 0, -1),
            (-1, 0, 0, 0),
            (0, -1, 0, 0),
        )
    )
    c_u2 = matrix(
        (
            (-1, 0, 0, 0),
            (0, 1, 0, 0),
            (0, 0, 1, 0),
            (0, 0, 0, -1),
        )
    )

    generators: tuple[Generator, ...] = (
        ("u1", u1, c_u1),
        ("u2", u2, c_u2),
        ("w1", w1, Z),
        ("w2", w2, Z),
    )
    values, stats = enumerate_cocycle(generators, n)

    checks = 0
    for a in range(P):
        # x_1(a)
        x = sum_matrices(
            I,
            scalar_mul(a, elementary(n, 0, 1)),
            scalar_mul(a, elementary(n, 2, 3)),
        )
        delta_part = set_entries(
            n,
            (
                (0, 2, -a),
                (0, 3, -(a * a)),
                (1, 3, -a),
                (2, 0, -a),
                (2, 1, -(a * a)),
                (3, 1, -a),
            ),
        )
        check_root_formula(values, x, delta_part, n, f"type 2A3 x1({a})")
        checks += 1

        # x_{-1}(a)
        x = sum_matrices(
            I,
            scalar_mul(a, elementary(n, 1, 0)),
            scalar_mul(a, elementary(n, 3, 2)),
        )
        delta_part = set_entries(
            n,
            (
                (0, 2, a),
                (1, 2, a * a),
                (1, 3, a),
                (2, 0, a),
                (3, 0, a * a),
                (3, 1, a),
            ),
        )
        check_root_formula(values, x, delta_part, n, f"type 2A3 x-1({a})")
        checks += 1

    for s in range(P):
        # x_2(s)
        x = sum_matrices(I, scalar_mul(s, elementary(n, 1, 2)))
        delta_part = set_entries(
            n,
            (
                (0, 0, 2 * s),
                (1, 1, s),
                (1, 2, s * s),
                (2, 2, s),
                (3, 3, 2 * s),
            ),
        )
        check_root_formula(values, x, delta_part, n, f"type 2A3 x2({s})")
        checks += 1

        # x_{-2}(s)
        x = sum_matrices(I, scalar_mul(s, elementary(n, 2, 1)))
        delta_part = set_entries(
            n,
            (
                (0, 0, -2 * s),
                (1, 1, -s),
                (2, 1, -(s * s)),
                (2, 2, -s),
                (3, 3, -2 * s),
            ),
        )
        check_root_formula(values, x, delta_part, n, f"type 2A3 x-2({s})")
        checks += 1

    minus_identity = scalar_mul(-1, I)
    require(values[minus_identity] == Z, "type 2A3: c(-I_4) is nonzero")

    result = verify_common_checks(
        name="type 2A3",
        n=n,
        generators=generators,
        values=values,
        stats=stats,
        expected_order=51_840,
        expected_center_size=2,
        expected_consistency_edges=362_881,
        root_formula_checks=checks,
    )
    result["center_description"] = "{I_4,-I_4}"
    return result


def check_type_4() -> dict[str, object]:
    n = 5
    I = identity(n)
    Z = zero(n)

    u1 = sum_matrices(I, elementary(n, 0, 1), elementary(n, 3, 4))
    u2 = sum_matrices(
        I,
        elementary(n, 1, 2),
        elementary(n, 2, 3),
        scalar_mul(2, elementary(n, 1, 3)),
    )
    w1 = matrix(
        (
            (0, 1, 0, 0, 0),
            (-1, 0, 0, 0, 0),
            (0, 0, 1, 0, 0),
            (0, 0, 0, 0, 1),
            (0, 0, 0, -1, 0),
        )
    )
    w4 = matrix(
        (
            (0, 0, 0, 1, 0),
            (0, 0, 0, 0, 1),
            (0, 0, 1, 0, 0),
            (-1, 0, 0, 0, 0),
            (0, -1, 0, 0, 0),
        )
    )
    v2 = matrix(
        (
            (1, 0, 0, 0, 0),
            (0, 0, 0, 2, 0),
            (0, 0, -1, 0, 0),
            (0, 2, 0, 0, 0),
            (0, 0, 0, 0, 1),
        )
    )

    c_u1 = matrix(
        (
            (1, 0, 0, 0, 0),
            (0, 1, 0, 0, 0),
            (0, 0, -1, 0, 0),
            (0, 0, 0, 1, 0),
            (0, 0, 0, 0, 1),
        )
    )
    c_u2 = matrix(
        (
            (0, 0, -1, -1, 0),
            (1, 0, 0, 0, 1),
            (-1, 0, 0, 0, -1),
            (0, 0, 0, 0, 0),
            (0, 0, -1, -1, 0),
        )
    )

    generators: tuple[Generator, ...] = (
        ("u1", u1, c_u1),
        ("u2", u2, c_u2),
        ("w1", w1, Z),
        ("w4", w4, Z),
    )
    values, stats = enumerate_cocycle(generators, n)

    # Verify the fixed word
    # v2 = u2 (w4 w1 u2 w1^{-1} w4^{-1})^2 u2
    u2_pair = (u2, c_u2)
    w1_pair = (w1, Z)
    w4_pair = (w4, Z)
    middle = product_of_pairs(
        (
            w4_pair,
            w1_pair,
            u2_pair,
            inverse_pair(w1_pair, n),
            inverse_pair(w4_pair, n),
        ),
        n,
    )
    v2_pair = product_of_pairs((u2_pair, middle, middle, u2_pair), n)
    require(v2_pair[0] == v2, "type 2A4: the fixed word does not equal v2")
    require(v2_pair[1] == Z, "type 2A4: the fixed word gives c(v2) != 0")
    require(values[v2] == Z, "type 2A4: the global cocycle has c(v2) != 0")

    checks = 0
    for a in range(P):
        # x_1(a)
        x = sum_matrices(
            I,
            scalar_mul(a, elementary(n, 0, 1)),
            scalar_mul(a, elementary(n, 3, 4)),
        )
        delta_part = set_entries(
            n,
            (
                (0, 0, a),
                (0, 1, a * a),
                (1, 1, a),
                (2, 2, -a),
                (3, 3, a),
                (3, 4, a * a),
                (4, 4, a),
            ),
        )
        check_root_formula(values, x, delta_part, n, f"type 2A4 x1({a})")
        checks += 1

        # x_{-1}(a)
        x = sum_matrices(
            I,
            scalar_mul(a, elementary(n, 1, 0)),
            scalar_mul(a, elementary(n, 4, 3)),
        )
        delta_part = set_entries(
            n,
            (
                (0, 0, -a),
                (1, 0, -(a * a)),
                (1, 1, -a),
                (2, 2, a),
                (3, 3, -a),
                (4, 3, -(a * a)),
                (4, 4, -a),
            ),
        )
        check_root_formula(values, x, delta_part, n, f"type 2A4 x-1({a})")
        checks += 1

    # Over F_3, A(F_3) = {(t,2t^2) : t in F_3}.
    for t in range(P):
        u = (2 * t * t) % P

        # x_2(t,u)
        x = sum_matrices(
            I,
            scalar_mul(t, elementary(n, 1, 2)),
            scalar_mul(t, elementary(n, 2, 3)),
            scalar_mul(u, elementary(n, 1, 3)),
        )
        delta_part = set_entries(
            n,
            (
                (0, 2, -t),
                (0, 3, t * t),
                (1, 0, t * t),
                (1, 4, t * t),
                (2, 0, -t),
                (2, 4, -t),
                (4, 2, -t),
                (4, 3, t * t),
            ),
        )
        check_root_formula(values, x, delta_part, n, f"type 2A4 x2({t},{u})")
        checks += 1

        # x_{-2}(t,u)
        x = sum_matrices(
            I,
            scalar_mul(t, elementary(n, 2, 1)),
            scalar_mul(t, elementary(n, 3, 2)),
            scalar_mul(u, elementary(n, 3, 1)),
        )
        delta_part = set_entries(
            n,
            (
                (0, 1, -(t * t)),
                (0, 2, t),
                (2, 0, t),
                (2, 4, t),
                (3, 0, -(t * t)),
                (3, 4, -(t * t)),
                (4, 1, -(t * t)),
                (4, 2, t),
            ),
        )
        check_root_formula(values, x, delta_part, n, f"type 2A4 x-2({t},{u})")
        checks += 1

    result = verify_common_checks(
        name="type 2A4",
        n=n,
        generators=generators,
        values=values,
        stats=stats,
        expected_order=25_920,
        expected_center_size=1,
        expected_consistency_edges=181_441,
        root_formula_checks=checks,
    )
    result.update(
        {
            "center_description": "{I_5}",
            "v2_word_verified": True,
            "cocycle_zero_on_v2": True,
        }
    )
    return result


def print_case(result: dict[str, object]) -> None:
    print(result["name"])
    print(f"  group elements: {result['group_order']}")
    print(f"  directed generators: {result['directed_generators']}")
    print(f"  total directed Cayley edges: {result['total_directed_edges']}")
    print(f"  discovery edges: {result['discovery_edges']}")
    print(f"  repeated-edge consistency checks: {result['consistency_edges']}")
    print("  unique cocycle extension: yes")
    print(f"  simple-root formula checks: {result['simple_root_formula_checks']}")
    print("  global trace-zero check: yes")
    print(f"  center size: {result['center_size']}")
    print("  cocycle vanishes on center: yes")
    if result.get("v2_word_verified"):
        print("  defining v2 word and c(v2)=0: yes")
    print(f"  cocycle table SHA-256: {result['cocycle_table_sha256']}")


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument(
        "--json",
        type=Path,
        help="write the machine-readable certificate to this path",
    )
    args = parser.parse_args()

    type_3 = check_type_3()
    type_4 = check_type_4()
    certificate = {
        "python": platform.python_version(),
        "field": "F_3",
        "cocycle_identity": "c(gh)=c(g)+g*c(h)*g^-1",
        "cases": [type_3, type_4],
        "verified": True,
    }

    print("Exceptional cocycles: exact finite verification")
    print_case(type_3)
    print_case(type_4)
    print("VERIFIED")

    if args.json:
        args.json.write_text(json.dumps(certificate, indent=2) + "\n", encoding="utf-8")
        print(f"JSON certificate written to: {args.json}")


if __name__ == "__main__":
    main()

